Estimation and Distributed Eradication of SIR Epidemics on Networks

This work examines the discrete-time networked SIR (susceptible-infected-recovered) epidemic model, where the infection and recovery parameters may be time-varying. We provide a sufficient condition for the SIR model to converge to the set of healthy states exponentially. We propose a stochastic framework to estimate the system states from observed testing data and provide an analytic expression for the error of the estimation algorithm. Employing the estimated and the true system states, we provide two novel eradication strategies that guarantee at least exponential convergence to the set of healthy states. We illustrate the results via simulations over northern Indiana, USA.

==> figs/Closed_Loop_SIR_test_Indiana_sto.m <==
clear all
close all
clc

% DONT CHANGE THIS ONE PARAMETERS ARE FIXED
% 1-GAR Gary             500000
% 2-LAF Lafayette        170000
% 3-IND Indianapolis     900000
% 4-FTW Fort Wayne       350000
% 5-SBE South Bend       300000

n=5;
test_node=3;

h=0.2;
gamma = 0.5*[0.15 0.23 0.17 0.25 0.2]; 

B = [0.08 0.15 0 0 0.06;0.15 0.12 0.13 0 0;0 0.13 0.25 0.05 0.04;0 0 0.05 0.11 0.14;0.06 0 0.04 0.14 0.09];

N = [500000,170000,900000,350000,300000]; %subpopulation
diff=5;

alpha = 10;
p_hx = 0.6;
p_hh = p_hx/alpha;
tau = 5;
z = 5000;
start_testing_date =8;
p = 0.8;
f = 1/12;

tmax = 300;
S_1_0 = 1;
I_1_0 = 0;
R_1_0 = 0;

S_2_0 = 1;
I_2_0 = 0;
R_2_0 = 0;

S_3_0 = 1;
I_3_0 = 0;
R_3_0 = 0;

S_4_0 = 1;
I_4_0 = 0;
R_4_0 = 0;

S_5_0 = 0.98;
I_5_0 = 0.02;
R_5_0 = 0;

S = zeros(diff, tmax);
I = zeros(diff, tmax);
R = zeros(diff, tmax);


S(1,1) = S_1_0;
I(1,1) = I_1_0;
R(1,1) = R_1_0;

S(2,1) = S_2_0;
I(2,1) = I_2_0;
R(2,1) = R_2_0;

S(3,1) = S_3_0;
I(3,1) = I_3_0;
R(3,1) = R_3_0;

S(4,1) = S_4_0;
I(4,1) = I_4_0;
R(4,1) = R_4_0;

S(5,1) = S_5_0;
I(5,1) = I_5_0;
R(5,1) = R_5_0;

T(1)  =0;
confirm_daily(1)= 0;
neg_delta_s(1)= 0;

  for t=1:1:tmax
        T(t+1) = t;
        S(:,t+1) = S(:,t)- h*diag(S(:,t))*B*I(:,t);
        I(:,t+1) = I(:,t)+h*diag(S(:,t))*B*I(:,t)- h*diag(gamma)*I(:,t);
        R(:,t+1) = ones(5,1)-S(:,t+1) -I(:,t+1);
            
        if t>=start_testing_date
            %neg_delta_s(t) = h*S(2,t-tau-1)*(B(2,1)*I(1,t-tau-1)+B(2,2)*I(2,t-tau-1)+B(2,3)*I(3,t-tau-1)+B(2,4)*I(4,t-tau-1)+B(2,5)*I(5,t-tau-1));
            neg_delta_s(t-1) = S(test_node,t-2)-S(test_node,t-1);
            infected_daily(t-1) =N(test_node)*(neg_delta_s(t-1));
            confirm_daily(t) = binomial_count(infected_daily(t-1),p); % c_i
            confirm_total(t) = sum(confirm_daily);
            remove_daily(t) = binomial_count(confirm_total(t-1)-remove_total(t-1), h*gamma(test_node)); % d_i
            remove_total(t) = sum(remove_daily);
            
            
            
  %          p_xh(t) = (p_hx*neg_delta_s(t-tau))/(p_hx*neg_delta_s(t-tau) + p_hh*(1-(neg_delta_s(t-tau))));
   %         confirm_daily(t) = binomial_count(z,p_xh(t)); % c_i
    %        confirm_total(t) = sum(confirm_daily);
     %       remove_daily(t) = binomial_count(confirm_total(t-1)-remove_total(t-1), h*gamma(test_node)); % d_i
      %      remove_total(t) = sum(remove_daily);

            
        else
            neg_delta_s(t) = 0;
            p_xh(t+1) = 0;
            confirm_daily(t) =0;
            confirm_total(t) = sum(confirm_daily);
            remove_daily(t) = 0;
            remove_total(t) = sum(remove_daily);
        end
        
        
        active_total(t) = confirm_total(t)-remove_total(t); % A_i
  end
  
  
  for k = 1:1:tmax-1
          if k> start_testing_date-1
             
              delt_inferred_sus(k) = -(confirm_daily(k+1)*f/p+confirm_daily(k+1)-1)/N(test_node);
              if active_total(k-1)==0
                  delt_inferred_recovered(k) = 0;
              else
                  
                  delt_inferred_recovered(k) = remove_daily(k)*inferred_infected(k-1)/(active_total(k-1));
              end
              delt_inferred_infected(k) = -delt_inferred_sus(k)-delt_inferred_recovered(k);
              inferred_sus(k) = inferred_sus(k-1) + delt_inferred_sus(k);
              inferred_recovered(k) = inferred_recovered(k-1) + delt_inferred_recovered(k);
              inferred_infected(k) = inferred_infected(k-1) + delt_inferred_infected(k);
     
          elseif k<start_testing_date
              %delt_inferred_sus(k) = -1/(1-alpha+alpha*(z/(confirm_daily(k+tau))));
      %delt_inferred_recovered(k) = 0;
      %delt_inferred_infected(k) = -delt_inferred_sus(k)-delt_inferred_recovered(k);
              inferred_sus(k) = 1;
      
              inferred_recovered(k) = 0;
      
              inferred_infected(k) = 0;
   %       else
    %          delt_inferred_sus(k) = -1/(1-alpha+alpha*(z/(confirm_daily(k+tau))));
     %         delt_inferred_recovered(k) = 0;
      %       inferred_sus(k) = inferred_sus(k-1) + delt_inferred_sus(k);
       %       inferred_recovered(k) = inferred_recovered(k-1) + delt_inferred_recovered(k);
        %      inferred_infected(k) = inferred_infected(k-1) + delt_inferred_infected(k);   
              
          end
          
  end
  
   
    %plot(T,confirm_daily,T,remove_daily)
    
    
    
    
    
   % plot(T,confirm_total,T,remove_total, T, active_total)
%xlim([0,200])
 %% INFERENCE
diff=length(S(test_node,:))-length(inferred_infected);  
       
inferred_infected=[inferred_infected nan(1, diff)];

figure

plot(T, inferred_infected,'b');
hold on
a1 =  plot(T, inferred_infected,'b');
M1 = 'Inferred Infection Level';


plot(T, I(test_node,:));
a2 =  plot(T, I(test_node,:));
M2 = 'True Infection Level';

hold off
%title(['G =  ',num2str(G) ]);%, ', Ncommon = ',  num2str(N_common), ', Nunique =',  num2str(N_unique)]);% , ',Ncommon = ',  num2str(N_common), ',Nunique =',  num2str(N_unique)])
xlabel('k')
%ylabel('Average Rate')
legend([a1;a2], M1,M2);
h = legend([a1;a2], M1,M2);
set(h,'FontSize',18);
set(findall(gcf,'-property','FontSize'),'FontSize',24)
xlim([0 tmax])
set(findall(gca, 'Type', 'Line'),'LineWidth',5);
grid on
hold off
  
%% CASES
figure
T = linspace(1,tmax,length(confirm_daily));

plot(T, confirm_daily,'r');
hold on
a1 =  plot(T, confirm_daily,'r');
M1 = 'Daliy New Cases';


plot(T, remove_daily,'b');
a2 =  plot(T, remove_daily,'b');
M2 = 'Daily Removed Cases';

hold off
%title(['G =  ',num2str(G) ]);%, ', Ncommon = ',  num2str(N_common), ', Nunique =',  num2str(N_unique)]);% , ',Ncommon = ',  num2str(N_common), ',Nunique =',  num2str(N_unique)])
xlabel('k')
%ylabel('Average Rate')
legend([a1;a2], M1,M2);
h = legend([a1;a2], M1,M2);
set(h,'FontSize',18);
set(findall(gcf,'-property','FontSize'),'FontSize',24)
xlim([0 tmax])
set(findall(gca, 'Type', 'Line'),'LineWidth',5);
grid on
hold off
  
  

figure

plot(T(1:length(confirm_total)), confirm_total,'r');
hold on
a1 =  plot(T(1:length(confirm_total)), confirm_total,'r');
M1 = 'Total Cases';


plot(T(1:length(remove_total)), remove_total,'b');
a2 =  plot(T(1:length(remove_total)), remove_total,'b');
M2 = 'Total Removed Cases';

plot(T(1:length(active_total)), active_total,'--');
a3 =  plot(T(1:length(active_total)), active_total,'--');
M3 = 'Active Cases';

hold off
%title(['G =  ',num2str(G) ]);%, ', Ncommon = ',  num2str(N_common), ', Nunique =',  num2str(N_unique)]);% , ',Ncommon = ',  num2str(N_common), ',Nunique =',  num2str(N_unique)])
xlabel('k')
%ylabel('Average Rate')
legend([a1;a2;a3], M1,M2,M3);
h = legend([a1;a2;a3], M1,M2,M3);
set(h,'FontSize',18);
set(findall(gcf,'-property','FontSize'),'FontSize',24)
xlim([0 tmax])
set(findall(gca, 'Type', 'Line'),'LineWidth',5);
grid on
hold off
  
%figure
  %plot(remove_daily)
